Piece of CAKE: A Comprehensive Queue Management Solution for Home Gateways

The last several years has seen a renewed interest in smart queue management to curb excessive network queueing delay, as people have realised the prevalence of bufferbloat in real networks. However, for an effective deployment at today's last mile connections, an improved queueing algorithm is not enough in itself, as often the bottleneck queue is situated in legacy systems that cannot be upgraded. In addition, features such as per-user fairness and the ability to de-prioritise background traffic are often desirable in a home gateway. In this paper we present Common Applications Kept Enhanced (CAKE), a comprehensive network queue management system designed specifically for home Internet gateways. CAKE packs several compelling features into an integrated solution, thus easing deployment. These features include bandwidth shaping with overhead compensation for various link layers; reasonable DiffServ handling; improved flow hashing with both per-flow and per-host queueing fairness; and filtering of TCP ACKs. Our evaluation shows that these features offer compelling advantages, and that CAKE has the potential to significantly improve performance of last-mile internet connections.

==> anc/cake-tests.batch <==
# -*- mode:conf -*-
# This is the Flent batch file used to run the tests for the paper
# "Piece of CAKE: A Comprehensive Queue Management Solution for Home Gateways"
# See https://www.cs.kau.se/tohojo/cake/ for more information
[Command::clear_caches]
exec = ./clear_caches.sh
type = pre
essential = yes

[Command::setup_qdiscs]
exec = ./setup_qdiscs.sh ${qdisc_name} "${qdisc_args_down}" "${qdisc_args_up}" ${rate_down} ${rate_up} ${rtt} ${cc} ${ecn} ${phys_rate} ${pacing}
type = pre
essential = yes

[Command::qdisc_stats]
exec = ./qdisc_stats.sh
type = post
essential = no

[Command::tcpdump]
filename = ${data_filename}
exec = ssh ${hostname} "python tcpdump-wrapper.py start ${filename} -i ${interface} -s ${capsize}"
type = pre
essential = yes

[Command::tcpdump_stop]
filename = ${data_filename}
exec = ssh ${hostname} "python tcpdump-wrapper.py stop ${filename} -d /home/data/${batch_name}"
type = post
essential = yes

[Command::tcpdump_egress]
inherits = tcpdump
hostname = ${egress_router_hostname}
interface = ${egress_router_iface}
extra_commands = tcpdump_egress_stop

[Command::tcpdump_egress_stop]
inherits = tcpdump_stop
hostname = ${egress_router_hostname}

[Command::tcpdump_ingress]
inherits = tcpdump
hostname = ${ingress_router_hostname}
interface = ${ingress_router_iface}
extra_commands = tcpdump_ingress_stop

[Command::tcpdump_ingress_stop]
inherits = tcpdump_stop
hostname = ${ingress_router_hostname}

[Command::tcpdump_server]
inherits = tcpdump
hostname = ${server_hostname}
interface = ${server_iface}
extra_commands = tcpdump_server_stop

[Command::tcpdump_server_stop]
inherits = tcpdump_stop
hostname = ${server_hostname}

[Command::tcpdump_client]
filename = ${data_filename}
exec = python tcpdump-wrapper.py start ${filename} -i ${interface} -s ${capsize}
interface = "${client_iface}"
type = pre
essential = yes
extra_commands = tcpdump_client_stop

[Command::tcpdump_client_stop]
filename = ${data_filename}
exec = python tcpdump-wrapper.py stop ${filename} -d /home/data/${batch_name}
type = post
essential = yes

[Command::link_makefile]
exec = ln -s ../../Makefile caketest-${batch_time}/${batch_name}/
type = post


[Batch::global]
# rc file keys
remote_metadata = ${egress_router_hostname}, ${ingress_router_hostname}, ${end_hostname}, ${delaybox_hostname}
extended_metadata = yes
socket_stats = yes
save_raw = yes
local_bind = 10.60.1.1
control_local_bind = 10.60.1.5
title = qdisc:${qdisc_label} rep:${repetition} rtt:${rtt} rate:${rate_down}/${rate_up} cc:${cc} ecn:${ecn}
filename_extra = ${rtt}-${rate_down}-${rate_up}-${qdisc_label}-${cc}-${ecn}-${repetition}
output_path = caketest-${batch_time}-${batch_title}/${batch_name}/${rate_up}-${rate_down}-${repetition}
ip_version = 4
length = 140
#commands = clear_caches, setup_qdiscs, tcpdump_client, tcpdump_egress, tcpdump_ingress, tcpdump_server, qdisc_stats, link_makefile
commands = clear_caches, setup_qdiscs, qdisc_stats
#for_qdiscs = ared, fq_codel, fq_nocodel, codel, pie, pfifo_fast, pfifo_fast_1000, sfq
for_qdiscs = cake, fq_codel
for_bandwidths = 10mbit
for_ccs = cubic
for_rtts = 50ms
repetitions = 1
debug_log = yes
hosts = testserv-05
batch_title = untitled

# Not runnable
abstract = yes

# how long to pause after each run?
pause = 5

[Batch::rrul]
inherits = global
test_name = rrul_be
for_qdiscs = cake, fq_codel, cake-ack, cake-ack-aggr
for_bandtwidths = 1mbit, 10mbit, 20-1mbit, 30-1mbit, 50-1mbit

[Batch::rrul-diffserv]
inherits = global
test_name = rrul
for_qdiscs = cake, cake-diff3, cake-diff4, fq_codel
for_bandtwidths = 1mbit, 10mbit

[Batch::rrul-icmp]
inherits = rrul
test_name = rrul_icmp

[Batch::tcp-upload]
inherits = global
test_name = tcp_1up_noping

[Batch::tcp-download]
inherits = global
test_name = tcp_1down

[Batch::tcp-upload-compete]
inherits = global
test_name = tcp_2up_delay
for_cap = fullcap
disabled = yes

[Batch::rtt-fair]
inherits = global
hosts = testserv-01, testserv-02, testserv-03, testserv-04
test_name = rtt_fair_up
for_rtts = multi
for_bandwidths = 1mbit, 10mbit, 100mbit
length = 600
#repetitions = 3

[Batch::multi-flow]
inherits = global
test_name = rtt_fair_var
hosts = testserv-01, testserv-02, testserv-03, testserv-03-1, testserv-03-2, testserv-04
local_bind = 10.60.1.1, 10.60.1.1, 10.60.1.1, 10.60.1.1, 10.60.1.6, 10.60.1.6
for_qdiscs = cake, fq_codel, cake-dst, cake-src, cake-triple
for_bandtwidths = 1mbit, 10mbit, 100mbit


[Batch::voip]
inherits = global
test_name = voip
disabled = yes

[Batch::voip-1up]
inherits = global
test_name = voip-1up

[Batch::voip-rrul]
inherits = global
test_name = voip-rrul

[Batch::voip-rrul-diffserv]
inherits = global
test_name = voip-rrul
test_parameters = voip_marking=EF

[Batch::tcp-32up-voip]
inherits = global
test_name = tcp_nup
test_parameters = upload_streams=32; voip_host=testserv-05; voip_local_bind=10.60.1.1;
for_bandwidths = 10mbit

[Batch::tcp-32up-voip-diffserv]
inherits = global
test_name = tcp_nup
test_parameters = upload_streams=32; voip_host=testserv-05; voip_local_bind=10.60.1.1; voip_marking=EF;
for_bandwidths = 10mbit
for_qdiscs = cake, cake-diff4, fq_codel

[Batch::tcp-64up-voip-diffserv]
inherits = global
test_name = tcp_nup
test_parameters = upload_streams=64; voip_host=testserv-05; voip_local_bind=10.60.1.1; voip_marking=EF;
for_bandwidths = 10mbit
for_qdiscs = cake, cake-diff4, fq_codel


[Batch::http]
inherits = global
filename_extra = ${rtt}-${rate_up}-${http_site}-${qdisc_label}-${cc}-${repetition}
title = qdisc:${qdisc_label} rep:${repetition} site:${http_site} rtt:${rtt} rate:${rate_down}/${rate_up} cc:${cc}
test_name = http
for_rtts = multi
for_sites = google, huffpost
repetitions = 1

[Batch::http-7flow]
inherits = http
for_sites = 7flow
for_bandwidths = 1mbit
length = 5
step_size = 2.0
disabled = yes

[Batch::http-1up]
inherits = http
test_name = http-1up
repetitions = 1

[Batch::http-rrul]
inherits = http
test_name = http-rrul
repetitions = 1

[Batch::burst-100]
inherits = global
test_name = bursts
test_parameters = burst-ports=100
for_ccs = cubic
disabled = true

[Batch::burst-1000]
inherits = global
test_name = bursts
test_parameters = burst-ports=1000
for_ccs = cubic
disabled = true

[Arg::global]
egress_router_hostname = testbed-02
egress_router_iface = eth2
ingress_router_hostname = testbed-04
ingress_router_iface = eth1
server_hostname = testbed-05
server_iface = eth1
client_iface = eth2
delaybox_hostname = testbed-03
end_hostname = testbed-05
capsize = 128
qdisc_args =
qdisc_label = ${qdisc_name}
rate_down = 10Mbit
rate_up = 10Mbit
rtt = 50ms
qdisc_args_up = ${qdisc_args}
qdisc_args_down = ${qdisc_args}
cc = cubic
ecn = noecn
phys_rate = 1Gbit
pacing = nopacing

[Arg::cubic]
cc = cubic

[Arg::reno]
cc = reno

[Arg::fullcap]
capsize = 0

[Arg::http]
http_getter_urllist = http://testserv-05.http/mirror/${http_site}_files.txt
http_getter_dns = 10.60.5.1

[Arg::google]
inherits = http
http_site = google

[Arg::cnn]
inherits = http
http_site = cnn
step_size = 1.0

[Arg::huffpost]
inherits = http
http_site = huffpost
step_size = 1.0

[Arg::dn]
inherits = http
http_site = dn
step_size = 1.0

[Arg::7flow]
inherits = http
http_site = 7flow
step_size = 1.0


[Arg::1mbit]
rate_up = 1Mbit
ared_args_up = min 1514 max 3028
codel_args_up = target 13ms

[Arg::10mbit]
rate_up = 10Mbit

[Arg::100mbit]
rate_up = 100Mbit
rate_down = 100Mbit
ared_args_up = min 125000
ared_args_down = min 125000

[Arg::20-1mbit]
inherits = 1mbit
rate_down = 20Mbit

[Arg::30-1mbit]
inherits = 1mbit
rate_down = 30Mbit

[Arg::50-1mbit]
inherits = 1mbit
rate_down = 50Mbit

[Arg::50ms]
rtt = 50ms

[Arg::multi]
rtt = multi

[Arg::cake]
inherits = global
qdisc_name = cake
qdisc_args =
qdisc_args_up = ${qdisc_args} bandwidth ${rate_up} ${cake_args}
qdisc_args_down = ${qdisc_args} bandwidth ${rate_down} ${cake_args}
cake_args = flows besteffort

[Arg::cake-ack]
inherits = cake
qdisc_label = cake_ack
cake_args = flows ack-filter

[Arg::cake-ack-aggr]
inherits = cake
qdisc_label = cake_ack_aggr
cake_args = flows ack-filter-aggressive

[Arg::cake-dst]
inherits = cake
qdisc_label = cake_dst
cake_args = dual-dsthost

[Arg::cake-src]
inherits = cake
qdisc_label = cake_src
cake_args = dual-srchost

[Arg::cake-triple]
inherits = cake
qdisc_label = cake_triple
cake_args = triple-isolate

[Arg::cake-diff4]
inherits = cake
qdisc_label = cake_diff4
cake_args = flows diffserv4

[Arg::cake-diff3]
inherits = cake
qdisc_label = cake_diff3
cake_args = flows diffserv3

[Arg::cake-flowblind]
inherits = cake
qdisc_label = cake_flowblind
cake_args = flowblind besteffort

[Arg::cake3]
inherits = global
qdisc_name = cake3

[Arg::pie]
inherits = global
qdisc_name = pie
qdisc_args =

[Arg::pie_ecn]
inherits = pie
qdisc_args = ecn
ecn = 1

[Arg::codel]
inherits = global
qdisc_name = codel
qdisc_args =
qdisc_args_up = ${qdisc_args} ${codel_args_up}
codel_args_up =

[Arg::codel_ecn]
inherits = codel
qdisc_args = ecn
ecn = 1

[Arg::fq_codel]
inherits = global
qdisc_name = fq_codel
qdisc_args = noecn
qdisc_args_up = ${qdisc_args} ${codel_args_up}
codel_args_up =

[Arg::fq_codel_ecn]
inherits = fq_codel
qdisc_args = ecn
ecn = 1

[Arg::fq_nocodel]
inherits = fq_codel
qdisc_args = limit 127 noecn target 100s
qdisc_args_up = ${qdisc_args}
qdisc_label = fq_nocodel

[Arg::fq_nocodel_ecn]
inherits = fq_nocodel
qdisc_args = limit 127 ecn target 100s
ecn = 1

[Arg::fq_nocodel_1000]
inherits = fq_codel
qdisc_args = limit 1000 noecn target 100s
qdisc_args_up = ${qdisc_args}
qdisc_label = fq_nocodel

[Arg::fq_nocodel_1000_ecn]
inherits = fq_nocodel_1000
qdisc_args = limit 1000 noecn target 100s
ecn = 1

[Arg::ared]
inherits = global
qdisc_name = red
ared_args_up = min 12500
ared_args_down = min 12500
qdisc_args = limit 1514000 avpkt 1514 adaptive harddrop
qdisc_args_up = ${qdisc_args} bandwidth ${rate_up} ${ared_args_up}
qdisc_args_down = ${qdisc_args} bandwidth ${rate_down} ${ared_args_down}
qdisc_label = ared

[Arg::ared_20]
inherits = ared
ared_args_up = min 12500
ared_args_down = min 12500
qdisc_label = ared_20

[Arg::pfifo_fast]
inherits = global
qdisc_name = pfifo_fast
qdisc_args = limit 127

[Arg::pfifo_fast_1000]
inherits = global
qdisc_name = pfifo_fast
qdisc_args = limit 1000
qdisc_label = pfifo_fast_1000

[Arg::sfq]
inherits = global
qdisc_name = sfq
qdisc_args =

[Arg::sfq_1000]
inherits = global
qdisc_name = sfq
qdisc_args = limit 1000

